A Spectral Method to Compute the Tides of Laterally-Heterogeneous Bodies

Body tides reveal information about planetary interiors and affect their evolution. Most models to compute body tides rely on the assumption of a spherically-symmetric interior. However, several processes can lead to lateral variations of interior properties. We present a new spectral method to compute the tidal response of laterally-heterogeneous bodies. Compared to previous spectral methods, our approach is not limited to small-amplitude lateral variations; compared to finite element codes, the approach is more computationally-efficient. While the tidal response of a spherically-symmetric body has the same wave-length as the tidal force; lateral heterogeneities produce an additional tidal response with an spectra that depends on the spatial pattern of such variations. For Mercury, the Moon and Io the amplitude of this signal is as high as $1\%-10\%$ the main tidal response for long-wavelength shear modulus variations higher than $\sim 10\%$ the mean shear modulus. For Europa, Ganymede and Enceladus, shell-thickness variations of $50\%$ the mean shell thickness can cause an additional signal of $\sim 1\%$ and $\sim 10\%$ for the Jovian moons and Encelaudus, respectively. Future missions, such as $ \textit{BepiColombo}$ and $\textit{JUICE}$, might measure these signals. Lateral variations of viscosity affect the distribution of tidal heating. This can drive the thermal evolution of tidally-active bodies and affect the distribution of active regions.

==> pyMergeChanges.py <==
#!/usr/bin/python
"""
    pymergechanges: Merge commits made with changes package into text
    Copyright (C) 2018  Y. Cui

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

pymergechanges: Merge commits made with changes package into text

Requires Python version 3; Tested on Python 3.6.6

Supported commands: added, deleted, replaced, highlight
Usage: python pyMergeChanges.py [-arh] <Input File> <Output File>
<Output File> will be overwritten and must be different than <Input File>.
Options:
    -a: accept all added, deleted and replaced
    -r: reject all added, deleted and replaced
    -h: remove all highlights
If no option is given, runs interactively.

Created on Wed Dec  5 20:28:40 2018
Revised on Tue Aug 27 17:51:58 2019

"""

import sys
import re
import codecs

def parse_param(parstr):
    if all(p in parstr for p in ('a', 'r')):
        print('You cannot accept and reject at the same time.')
        sys.exit(1)
    parout = ''
    for par in parstr[1:]:
        if par == 'a':
            print('Accepting all added, deleted and replaced')
            parout += 'a'
        elif par == 'r':
            print('Rejecting all added, deleted and replaced')
            parout += 'r'
        elif par == 'h':
            print('Removing all highlights.')
            parout += 'h'
        else:
            print('Unknown parameter: ' + par)
            sys.exit(1)
    if not parout:
        parout = 'i'
    return parout

def ask1(): # accept, reject, keep, break
    if PARAMS == 'i':
        while True:
            ans = input('[a]ccept or [r]eject or [k]eep or [b]reak ? ').lower()
            if ans == 'a':
                print('Accepted.')
                break
            elif ans == 'r':
                print('Rejected.')
                break
            elif ans == 'k':
                print('Kept.')
                break
            elif ans == 'b':
                print('Alright.')
                break
    elif any(p == 'a' for p in PARAMS):
        print('Accepted.')
        ans = 'a'
    elif any(p == 'r' for p in PARAMS):
        print('Rejected.')
        ans = 'r'
    else:
        ans = 'k'
    return ans

def ask2(): # remove, keep, break
    if PARAMS == 'i':
        while True:
            ans = input('[r]emove or [k]eep or [b]reak ? ').lower()
            if ans == 'r':
                print('Removed.')
                break
            elif ans == 'k':
                print('Kept.')
                break
            elif ans == 'b':
                print('Alright.')
                break
        return ans
    elif any(p == 'h' for p in PARAMS):
        print('Removed.')
        ans = 'r'
    else:
        print('Kept.')
        ans = 'k'
    return ans

def trim_space(line, pos): # trim two consecutive white spaces
    if line[pos-1:pos+1] == '  ':
        line = line[:pos] + line[pos+1:]
    return line

# BEGIN OF SCRIPT

if len(sys.argv) not in [3, 4]:
    print(__doc__)
    sys.exit(1)

# parse input parameters
if len(sys.argv) == 3:
    print('Running in interactive mode. ')
    INPUTFILE, OUTPUTFILE = sys.argv[1:]
    PARAMS = "i"
if len(sys.argv) == 4:
    PARAMLIST, INPUTFILE, OUTPUTFILE = sys.argv[1:]
    PARAMS = parse_param(PARAMLIST)

if INPUTFILE == OUTPUTFILE:
    print('Input File and Output File must be different.')
    sys.exit(1)

RE_ADDED = re.compile(r'(\\added)(\[[^\]]*\])?\{(([^\}]?(\{[^\}]*\})?)*)\}')
RE_DELETED = re.compile(r'(\\deleted)(\[[^\]]*\])?\{(([^\}]?(\{[^\}]*\})?)*)\}')
RE_REPLACED = re.compile(r'(\\replaced)(\[[^\]]*\])?\{(([^\}]?(\{[^\}]*\})?)*)\}\{(([^\}]?(\{[^\}]*\})?)*)\}')
RE_HIGHLIGHT = re.compile(r'(\\highlight)(\[[^\]]*\])?\{(([^\}]?(\{[^\}]*\})?)*)\}')
RE_COMMENT = re.compile(r'(\\comment)(\[[^\]]*\])?\{(([^\}]?(\{[^\}]*\})?)*)\}')

codecs.open(OUTPUTFILE, mode='w', encoding='utf8').close()
with codecs.open(INPUTFILE, mode='r', encoding='utf8') as fin, \
codecs.open(OUTPUTFILE, mode='a', encoding='utf8') as fout:
    LINE_COUNT = 0
    FLAG_FAST_BREAK = False # if you want to halt merging for some reason
    for linein in fin:
        if FLAG_FAST_BREAK:
            fout.write(linein)
            continue
        LINE_COUNT += 1
        lineout = linein
        matchAdded = RE_ADDED.search(lineout)
        matchDeleted = RE_DELETED.search(lineout)
        matchReplaced = RE_REPLACED.search(lineout)
        matchHighlight = RE_HIGHLIGHT.search(lineout)
        matchComment = RE_COMMENT.search(lineout)
        flagHasCommit = matchAdded or matchDeleted or matchReplaced or matchHighlight or matchComment
        if flagHasCommit:
            print('\n******** In Line %i :\n %s' % (LINE_COUNT, lineout))
            next_pos = 0
            while matchAdded:
                if FLAG_FAST_BREAK:
                    break
                print('\n** add commit ** \n' + matchAdded.group())
                answer = ask1()
                if answer == 'a':
                    lineout = (lineout[:matchAdded.start(0)]
                               + matchAdded.group(3) + lineout[matchAdded.end(0):])
                    lineout = trim_space(lineout, matchAdded.start(0)
                                         + len(matchAdded.group(3)))
                    lineout = trim_space(lineout, matchAdded.start(0))
                elif answer == 'r':
                    lineout = (lineout[:matchAdded.start(0)] + lineout[matchAdded.end(0):])
                    lineout = trim_space(lineout, matchAdded.start(0))
                elif answer == 'k':
                    lineout = lineout
                    next_pos = matchAdded.end(0)
                elif answer == 'b':
                    FLAG_FAST_BREAK = True
                    break
                matchAdded = RE_ADDED.search(lineout, next_pos) # redo matching for updated text

            next_pos = 0
            matchDeleted = RE_DELETED.search(lineout, next_pos)  # redo matching for (potentially) updated text
            while matchDeleted:
                if FLAG_FAST_BREAK:
                    break
                print('\n** delete commit ** \n' + matchDeleted.group())
                answer = ask1()
                if answer == 'a':
                    lineout = (lineout[:matchDeleted.start(0)] + lineout[matchDeleted.end(0):])
                    lineout = trim_space(lineout, matchDeleted.start(0))
                elif answer == 'r':
                    lineout = (lineout[:matchDeleted.start(0)] + matchDeleted.group(3)
                               + lineout[matchDeleted.end(0):])
                elif answer == 'k':
                    lineout = lineout
                    next_pos = matchDeleted.end(0)
                elif answer == 'b':
                    FLAG_FAST_BREAK = True
                    break
                matchDeleted = RE_DELETED.search(lineout, next_pos)

            next_pos = 0
            matchReplaced = RE_REPLACED.search(lineout, next_pos)  # redo matching for (potentially) updated text
            while matchReplaced:
                if FLAG_FAST_BREAK:
                    break
                print('\n** replace commit ** \n' + matchReplaced.group())
                answer = ask1()
                if answer == 'a':
                    lineout = (lineout[:matchReplaced.start(0)]
                               + matchReplaced.group(3) + lineout[matchReplaced.end(0):])
                    lineout = trim_space(lineout, matchReplaced.start(0)
                                         + len(matchReplaced.group(3)))
                    lineout = trim_space(lineout, matchReplaced.start(0))
                elif answer == 'r':
                    lineout = (lineout[:matchReplaced.start(0)]
                               + matchReplaced.group(6) + lineout[matchReplaced.end(0):])
                    lineout = trim_space(lineout, matchReplaced.start(0)
                                         + len(matchReplaced.group(6)))
                    lineout = trim_space(lineout, matchReplaced.start(0))
                elif answer == 'k':
                    lineout = lineout
                    next_pos = matchReplaced.end(0)
                elif answer == 'b':
                    FLAG_FAST_BREAK = True
                    break
                matchReplaced = RE_REPLACED.search(lineout, next_pos)

            next_pos = 0
            matchHighlight = RE_HIGHLIGHT.search(lineout, next_pos)  # redo matching for (potentially) updated text
            while matchHighlight:
                if FLAG_FAST_BREAK:
                    break
                print('\n** highlight commit ** \n' + matchHighlight.group())
                answer = ask2()
                if answer == 'r':
                    lineout = (lineout[:matchHighlight.start(0)]
                               + matchHighlight.group(3) + lineout[matchHighlight.end(0):])
                    lineout = trim_space(lineout, matchHighlight.start(0)
                                         + len(matchHighlight.group(3)))
                    lineout = trim_space(lineout, matchHighlight.start(0))
                elif answer == 'k':
                    lineout = lineout
                    next_pos = matchHighlight.end(0)
                elif answer == 'b':
                    FLAG_FAST_BREAK = True
                    break
                matchHighlight = RE_HIGHLIGHT.search(lineout, next_pos)

            next_pos = 0
            matchComment = RE_COMMENT.search(lineout, next_pos)  # redo matching for (potentially) updated text
            while matchComment:
                if FLAG_FAST_BREAK:
                    break
                print('\n** comment commit ** \n' + matchComment.group())
                answer = ask2()
                if answer == 'r':
                    lineout = (lineout[:matchComment.start(0)] + lineout[matchComment.end(0):])
                    lineout = trim_space(lineout, matchComment.start(0))
                elif answer == 'k':
                    lineout = lineout
                    next_pos = matchComment.end(0)
                elif answer == 'b':
                    FLAG_FAST_BREAK = True
                    break
                matchComment = RE_COMMENT.search(lineout, next_pos)

            if lineout.isspace():
                print('\nResult is empty line and not stored.')
            else:
                print('\nResult: \n' + lineout + '\n')
                fout.write(lineout)

        else:
            fout.write(linein)
#
# END OF SCRIPT

